CO-CAVITY pilot survey: Molecular gas and star formation in void galaxies

We present the first molecular gas mass survey of void galaxies. We compare these new data together with data for the atomic gas mass and star formation rate ($\rm SFR$) from the literature to those of galaxies in filaments and walls in order to better understand how molecular gas and star formation are related to the large-scale environment. We observed at the IRAM 30 m telescope the CO(1-0) and CO(2-1) emission of 20 void galaxies selected from the Void Galaxy Survey (VGS), with a stellar mass range from $\rm 10^{8.5}$ to $\rm 10^{10.3}M_{\odot}$. We detected 15 objects in at least one CO line. We compared the molecular gas mass ($M_{\rm H_2}$), the star formation efficiency ($\rm SFE =SFR/M_{\rm H_2}$), the atomic gas mass, the molecular-to-atomic gas mass ratio, and the specific star formation rate (sSFR) of the void galaxies with two control samples of galaxies in filaments and walls, selected from xCOLD GASS and EDGE-CALIFA, for different stellar mass bins and taking the star formation activity into account. The results for the molecular gas mass for a sample of 20 voids galaxies allowed us to make a statistical comparison to galaxies in filaments and walls for the first time.

==> Figures/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}

